Effective strain energy of soft laminates: Beyond neo-Hookean elasticity

Composite laminates can be designed to reach desired engineering properties such as low weight and high stiffness. This study concerns periodic media made of alternating layers of soft rubber-like solids. Assuming incompressible and perfectly bonded elastic layers, the effective mechanical response of the laminate is estimated by means of homogenisation theory. This involves computing the spatial average of the energy stored in the layers, each of which is in equilibrium and homogeneously deformed. The study is conducted for layers whose elastic energy depends on two scalar invariants, in general. Beyond neo-Hookean solids, explicit analytical expressions are obtained for a special class of Mooney-Rivlin materials, whereas approximate expressions are obtained for Mooney-Rivlin laminates and for Yeoh laminates. These stratified media can be represented by a transversely isotropic elasticity theory at the macroscopic scale. Based on these results, an approximate effective energy for laminates whose layers combine Gent-type and Mooney-Rivlin behaviour is postulated. It is then used to estimate the macroscopic instability threshold under pure shear numerically. Results show that the specific mechanical response of individual layers has negligible influence on the macroscopic stability limit if a certain proportionality relationship between their energy functions holds. Furthermore, in a pre-stressed layered medium under pure shear, the influence of the individual mechanical response of the layers on the shear wave velocity is found to be comparable to that observed in homogeneous media, within the same range of investigated situations. Finally, more significant effects may be observed in non-proportional laminates.

==> HomogenisationSuppl.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     48416,       1352]
NotebookOptionsPosition[     46284,       1309]
NotebookOutlinePosition[     46715,       1326]
CellTagsIndexPosition[     46672,       1323]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Elastic", " ", "energy", " ", "W1"}], ",", " ", 
    RowBox[{
    "W2", " ", "in", " ", "the", " ", "layers", "\[IndentingNewLine]", "They",
      " ", "are", " ", "of", " ", "the", " ", "form", " ", "W\[Alpha]", 
     RowBox[{
      RowBox[{"(", "I1", ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"W1", "[", "I1_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", "G1", "*", 
      RowBox[{"(", 
       RowBox[{"I1", "-", "3"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "*", "b1", "*", "G1", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"I1", "-", "3"}], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "12"}], "*", "d1", "*", "G1", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"I1", "-", "3"}], ")"}], "3"]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W2", "[", "I1_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "*", "G2", "*", 
      RowBox[{"(", 
       RowBox[{"I1", "-", "3"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "*", "b2", "*", "G2", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"I1", "-", "3"}], ")"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"1", "/", "12"}], "*", "d2", "*", "G2", "*", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"I1", "-", "3"}], ")"}], "3"]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dW1I1", "[", "I1_", "]"}], "=", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W1", "[", "I1", "]"}], ",", "I1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dW2I1", "[", "I1_", "]"}], "=", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W2", "[", "I1", "]"}], ",", "I1"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.997689082541319*^9, 3.997689168818178*^9}, {
   3.9976892422742405`*^9, 3.9976892534548264`*^9}, {3.9976893103489304`*^9, 
   3.997689629635063*^9}, {3.9976910034618855`*^9, 3.997691006145067*^9}, {
   3.997691074844673*^9, 3.9976910788576813`*^9}, {3.997691136253149*^9, 
   3.997691191458805*^9}, {3.997691297403324*^9, 3.9976913211590214`*^9}, {
   3.9976913586289577`*^9, 3.997691372546898*^9}, {3.997691570882477*^9, 
   3.9976916303568974`*^9}, {3.997693817631281*^9, 3.997693843034477*^9}, {
   3.997694024169729*^9, 3.997694024362459*^9}, {3.997695135516094*^9, 
   3.997695143690605*^9}, {3.9976958335050755`*^9, 3.9976958355646553`*^9}, {
   3.9976959515700493`*^9, 3.9976959721523*^9}, {3.9976977410835114`*^9, 
   3.997697743063593*^9}, {3.997697932091734*^9, 3.9976979344935455`*^9}, {
   3.997698182100786*^9, 3.9976981858587513`*^9}, {3.9976983225786934`*^9, 
   3.997698339852154*^9}, {3.9976983897186184`*^9, 3.997698391084835*^9}, {
   3.9977011744420586`*^9, 3.997701179106884*^9}, 3.997705619015209*^9, {
   3.9977058606745415`*^9, 3.997705870373657*^9}, {3.9982424736851444`*^9, 
   3.998242496240753*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"6b2b1319-114d-de40-a50e-be0b056776c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", "G1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "I1"}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "b1", " ", "G1", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "I1"}], ")"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", "d1", " ", "G1", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "I1"}], ")"}], "3"]}]}]], "Output",
 CellChangeTimes->{3.9982425687736206`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"4a048ca5-8e96-1c43-9f0d-094a38f7661f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", "G2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "I1"}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "b2", " ", "G2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "I1"}], ")"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", "d2", " ", "G2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "I1"}], ")"}], "3"]}]}]], "Output",
 CellChangeTimes->{3.9982425687736206`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"13c27597-9124-4e4d-8a89-df49214a36dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Algebraic", " ", "system"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Tau]1", "=", 
     RowBox[{"-", "\[Nu]2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]2", "=", "\[Nu]1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "[", 
     RowBox[{"I11_", ",", "I12_"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"dW1I1", "[", "I11", "]"}], "-", 
       RowBox[{"dW2I1", "[", "I12", "]"}]}], 
      RowBox[{
       RowBox[{"\[Nu]1", "*", 
        RowBox[{"dW2I1", "[", "I12", "]"}]}], "+", 
       RowBox[{"\[Nu]2", "*", 
        RowBox[{"dW1I1", "[", "I11", "]"}]}]}]], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq1", "=", 
     RowBox[{
      RowBox[{"I11", "-", "3"}], "==", 
      RowBox[{"Simplify", "[", 
       RowBox[{"d", "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"I11", ",", "I12"}], "]"}], "*", "\[Tau]1"}]}], ")"}], 
          "2"], "*", "k"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq2", "=", 
     RowBox[{
      RowBox[{"I12", "-", "3"}], "==", 
      RowBox[{"Simplify", "[", 
       RowBox[{"d", "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"I11", ",", "I12"}], "]"}], "*", "\[Tau]2"}]}], ")"}], 
          "2"], "*", "k"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Syst", "=", 
    RowBox[{"{", 
     RowBox[{"Eq1", ",", "Eq2"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9976899517170105`*^9, 3.9976901454219933`*^9}, {
   3.9976905545427628`*^9, 3.997690587177782*^9}, {3.9976906362281513`*^9, 
   3.9976906854753532`*^9}, {3.9976910248218136`*^9, 3.997691038439741*^9}, 
   3.9976912054426193`*^9, {3.997691401031784*^9, 3.9976914440493736`*^9}, {
   3.997691720080145*^9, 3.997691723879881*^9}, {3.997691919898264*^9, 
   3.9976919261438274`*^9}, {3.9976920179510574`*^9, 3.9976920694552*^9}, {
   3.9976921074158096`*^9, 3.997692111942623*^9}, {3.997692339763384*^9, 
   3.997692340097227*^9}, {3.997692569149374*^9, 3.99769257579793*^9}, {
   3.997693463829033*^9, 3.997693482372814*^9}, {3.99769400878891*^9, 
   3.9976940338986664`*^9}, {3.9976958492069225`*^9, 3.99769592267865*^9}, {
   3.9976960074075394`*^9, 3.997696015634178*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0d6ca9e8-4997-094c-81a4-9a2f19d40292"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"G1", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "I11"}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "I11"}], ")"}], "2"]}]}], ")"}]}], "-", 
   RowBox[{"G2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "b2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "I12"}], ")"}]}], "+", 
      RowBox[{"d2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "I12"}], ")"}], "2"]}]}], ")"}]}]}], 
  RowBox[{
   RowBox[{"G2", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "b2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "I12"}], ")"}]}], "+", 
      RowBox[{"d2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "I12"}], ")"}], "2"]}]}], ")"}], " ", 
    "\[Nu]1"}], "+", 
   RowBox[{"G1", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "I11"}], ")"}]}], "+", 
      RowBox[{"d1", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "I11"}], ")"}], "2"]}]}], ")"}], " ", 
    "\[Nu]2"}]}]]], "Output",
 CellChangeTimes->{3.9982425723623543`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"de70eb59-de5d-ec44-8008-00eb7db5a6b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], "+", "I11"}], "\[Equal]", 
    RowBox[{"d", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["G2", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "b2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "I12"}], ")"}]}], "+", 
          RowBox[{"d2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "I12"}], ")"}], "2"]}]}], ")"}], "2"], 
       " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "I12"}], ")"}]}], "+", 
            RowBox[{"d2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "I12"}], ")"}], "2"]}]}], ")"}], " ",
           "\[Nu]1"}], "+", 
         RowBox[{"G1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "b1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "I11"}], ")"}]}], "+", 
            RowBox[{"d1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "I11"}], ")"}], "2"]}]}], ")"}], " ",
           "\[Nu]2"}]}], ")"}], "2"]]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], "+", "I12"}], "\[Equal]", 
    RowBox[{"d", "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["G1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "b1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "I11"}], ")"}]}], "+", 
          RowBox[{"d1", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "I11"}], ")"}], "2"]}]}], ")"}], "2"], 
       " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "I12"}], ")"}]}], "+", 
            RowBox[{"d2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "I12"}], ")"}], "2"]}]}], ")"}], " ",
           "\[Nu]1"}], "+", 
         RowBox[{"G1", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "b1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "I11"}], ")"}]}], "+", 
            RowBox[{"d1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "I11"}], ")"}], "2"]}]}], ")"}], " ",
           "\[Nu]2"}]}], ")"}], "2"]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9982425724719086`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"bdd55a09-be66-1f42-bfe9-c5603af84929"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Neo", "-", 
    RowBox[{"Hookean", " ", "solution"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Syst0", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Syst", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b1", "->", "0"}], ",", 
         RowBox[{"b2", "->", "0"}], ",", 
         RowBox[{"d1", "->", "0"}], ",", 
         RowBox[{"d2", "->", "0"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"sol0", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{"Syst0", ",", 
      RowBox[{"{", 
       RowBox[{"I11", ",", "I12"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W0", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Nu]1", "*", 
          RowBox[{"W1", "[", "I11", "]"}]}], "+", 
         RowBox[{"\[Nu]2", "*", 
          RowBox[{"W2", "[", "I12", "]"}]}]}], "/.", 
        RowBox[{"sol0", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b1", "->", "0"}], ",", 
         RowBox[{"b2", "->", "0"}], ",", 
         RowBox[{"d1", "->", "0"}], ",", 
         RowBox[{"d2", "->", "0"}]}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Weff0", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{"W0", ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "k"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.997692352873419*^9, 3.997692399534401*^9}, {
  3.997692430284088*^9, 3.9976924918941193`*^9}, {3.997692622558035*^9, 
  3.997692623915098*^9}, {3.997693448469919*^9, 3.9976934556266212`*^9}, {
  3.9976935010231056`*^9, 3.9976935155909557`*^9}, {3.9976940717469482`*^9, 
  3.997694072104643*^9}, {3.9976960271936245`*^9, 3.9976960295465183`*^9}, {
  3.9976977507135296`*^9, 3.9976977523495255`*^9}, {3.997698207578129*^9, 
  3.9976982229000664`*^9}, {3.997698348475956*^9, 3.997698351588974*^9}, {
  3.9977010945707283`*^9, 3.997701105992567*^9}, {3.9977058858823586`*^9, 
  3.997705897465885*^9}, {3.9977059596339645`*^9, 3.997705965064289*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"a384bcf1-833b-9b47-9d49-818977a554c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"I11", "\[Rule]", 
     RowBox[{"3", "+", "d", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["G2", "2"], " ", "k", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "2"]]}]}], ",", 
    RowBox[{"I12", "\[Rule]", 
     RowBox[{"3", "+", "d", "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["G1", "2"], " ", "k", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "2"]]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.998242599816532*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"625a3705-3db8-6747-8a19-d66afc2c711f"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"G1", " ", "G2", " ", "k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G2", " ", "\[Nu]1"}], "+", 
      RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}]}]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "d", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"G1", " ", "\[Nu]1"}], "+", 
     RowBox[{"G2", " ", "\[Nu]2"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.998242600004513*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"1c4bd99f-eb6d-984e-9e7c-78a89d114b35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Independently", " ", "small", " ", "second"}], "-", " ", 
    RowBox[{"and", " ", "third"}], "-", 
    RowBox[{"order", " ", "constants"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"AsymptoticSolve", "[", 
      RowBox[{"Syst", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"I11", ",", "I12"}], "}"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"I11", ",", "I12"}], "}"}], "/.", 
          RowBox[{"sol0", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2", ",", "d1", ",", "d2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "1"}], 
        "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dW", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Nu]1", "*", 
        RowBox[{"W1", "[", "I11", "]"}]}], "+", 
       RowBox[{"\[Nu]2", "*", 
        RowBox[{"W2", "[", "I12", "]"}]}], "-", "Weff0"}], "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dWapp", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"dW", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b1", "->", 
           RowBox[{"b1", "*", "s"}]}], ",", 
          RowBox[{"b2", "->", 
           RowBox[{"b2", "*", "s"}]}], ",", 
          RowBox[{"d1", "->", 
           RowBox[{"d1", "*", "s"}]}], ",", 
          RowBox[{"d2", "->", 
           RowBox[{"d2", "*", "s"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Weff", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Weff0", "+", 
        RowBox[{"Normal", "[", "dWapp", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"s", "->", "1"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "k"}], "}"}], ",", "Simplify"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.997690174950386*^9, 3.9976903951885376`*^9}, {
   3.9976907485147343`*^9, 3.9976907999470215`*^9}, 3.9976908391341057`*^9, {
   3.9976909500809*^9, 3.9976909918165016`*^9}, {3.9976914587164783`*^9, 
   3.9976915483101864`*^9}, {3.997691740153015*^9, 3.9976917743963833`*^9}, {
   3.9976919299672146`*^9, 3.997691930420372*^9}, {3.997692121698786*^9, 
   3.997692130757799*^9}, {3.9976922438540096`*^9, 3.997692314789732*^9}, {
   3.997692501213911*^9, 3.9976925169783173`*^9}, {3.9976926654533405`*^9, 
   3.997692685976343*^9}, {3.997692737331978*^9, 3.997692772557455*^9}, {
   3.997692829006113*^9, 3.997692830159548*^9}, {3.9976929067889977`*^9, 
   3.997692906959326*^9}, {3.997693334240841*^9, 3.9976933622841816`*^9}, {
   3.997693558723959*^9, 3.9976935639677753`*^9}, {3.997693653879053*^9, 
   3.997693657235565*^9}, {3.9976936912059174`*^9, 3.997693705538767*^9}, {
   3.997693871281641*^9, 3.997693873321636*^9}, 3.9976939221597023`*^9, {
   3.9976940000294247`*^9, 3.9976940052521667`*^9}, {3.9976941813291645`*^9, 
   3.997694183224598*^9}, {3.9976944163173256`*^9, 3.9976944486844425`*^9}, {
   3.9976945070087852`*^9, 3.9976945126312847`*^9}, 3.997695093476959*^9, {
   3.997695586266346*^9, 3.9976956075112324`*^9}, {3.99769570927911*^9, 
   3.9976957147877674`*^9}, {3.9976960355222073`*^9, 
   3.9976960381633453`*^9}, {3.9976961301650124`*^9, 
   3.9976961358978405`*^9}, {3.9976962141567116`*^9, 
   3.9976962193856926`*^9}, {3.997696269436716*^9, 3.997696309957567*^9}, {
   3.99769653036878*^9, 3.9976966576533375`*^9}, {3.9976968426892586`*^9, 
   3.9976968811809387`*^9}, {3.9976970673089027`*^9, 3.997697080347412*^9}, {
   3.9976972690623016`*^9, 3.9976972806025143`*^9}, {3.9976978839439335`*^9, 
   3.9976979023597145`*^9}, {3.9976979406332016`*^9, 3.997697958922819*^9}, {
   3.9976979993041534`*^9, 3.9976980568596478`*^9}, {3.9976981141556206`*^9, 
   3.997698115976864*^9}, {3.9976982278908215`*^9, 3.9976982547710285`*^9}, {
   3.997698357439247*^9, 3.997698371557295*^9}, {3.997698419679941*^9, 
   3.997698421718212*^9}, {3.997701119150385*^9, 3.997701156321823*^9}, {
   3.997705363058695*^9, 3.997705457950281*^9}, {3.997705564176695*^9, 
   3.9977055687787914`*^9}, {3.9977057203061657`*^9, 
   3.9977057206109695`*^9}, {3.997705967639818*^9, 3.997705985522503*^9}, 
   3.9977061881426983`*^9, {3.9977062710859013`*^9, 3.997706296542261*^9}, {
   3.9977063345015793`*^9, 3.9977063727819424`*^9}, 3.997706418327812*^9, {
   3.9977065193485985`*^9, 3.997706529105709*^9}, {3.997706611431534*^9, 
   3.997706621115965*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e82df645-4beb-af4e-9a75-0c9ce58333b2"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"G1", " ", "G2", " ", "k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G2", " ", "\[Nu]1"}], "+", 
      RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"G1", " ", "G2", " ", 
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", " ", 
       SuperscriptBox["G2", "3"], " ", "\[Nu]1"}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["G1", "3"], " ", "\[Nu]2"}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G2", " ", "\[Nu]1"}], "+", 
       RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"G1", " ", "G2", " ", 
    SuperscriptBox["k", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"d1", " ", 
       SuperscriptBox["G2", "5"], " ", "\[Nu]1"}], "+", 
      RowBox[{"d2", " ", 
       SuperscriptBox["G1", "5"], " ", "\[Nu]2"}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G2", " ", "\[Nu]1"}], "+", 
       RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "6"]}]], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["d", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"d1", " ", "G1", " ", "\[Nu]1"}], "+", 
     RowBox[{"d2", " ", "G2", " ", "\[Nu]2"}]}], ")"}]}], "+", 
  RowBox[{"d", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"G1", " ", "G2", " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1", " ", "G2", " ", "\[Nu]1"}], "+", 
         RowBox[{"b2", " ", "G1", " ", "\[Nu]2"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"G1", " ", "G2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d1", " ", 
          SuperscriptBox["G2", "3"], " ", "\[Nu]1"}], "+", 
         RowBox[{"d2", " ", 
          SuperscriptBox["G1", "3"], " ", "\[Nu]2"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "4"]}]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G1", " ", "\[Nu]1"}], "+", 
        RowBox[{"G2", " ", "\[Nu]2"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"G1", " ", "G2", " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"d1", " ", "G2", " ", "\[Nu]1"}], "+", 
         RowBox[{"d2", " ", "G1", " ", "\[Nu]2"}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b1", " ", "G1", " ", "\[Nu]1"}], "+", 
        RowBox[{"b2", " ", "G2", " ", "\[Nu]2"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9982426253758793`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"9844163a-3545-4c4d-bb90-b88b8fbfb0fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Linked", " ", "small", " ", "second"}], "-", " ", 
    RowBox[{"and", " ", "third"}], "-", 
    RowBox[{"order", " ", "constants"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"AsymptoticSolve", "[", 
      RowBox[{
       RowBox[{"Syst", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d1", "->", 
           RowBox[{"k1", "*", 
            SuperscriptBox["b1", "2"]}]}], ",", 
          RowBox[{"d2", "->", 
           RowBox[{"k2", "*", 
            SuperscriptBox["b2", "2"]}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"I11", ",", "I12"}], "}"}], ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"I11", ",", "I12"}], "}"}], "/.", 
          RowBox[{"sol0", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b1", ",", "b2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "2"}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dW", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Nu]1", "*", 
         RowBox[{"W1", "[", "I11", "]"}]}], "+", 
        RowBox[{"\[Nu]2", "*", 
         RowBox[{"W2", "[", "I12", "]"}]}], "-", "Weff0"}], "/.", 
       RowBox[{"sol", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"d1", "->", 
         RowBox[{"k1", "*", 
          SuperscriptBox["b1", "2"]}]}], ",", 
        RowBox[{"d2", "->", 
         RowBox[{"k2", "*", 
          SuperscriptBox["b2", "2"]}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dWapp", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"dW", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"b1", "->", 
           RowBox[{"b1", "*", "s"}]}], ",", 
          RowBox[{"b2", "->", 
           RowBox[{"b2", "*", "s"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Weff", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Weff0", "+", 
        RowBox[{"Normal", "[", "dWapp", "]"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"s", "->", "1"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"d", ",", "k"}], "}"}], ",", "Simplify"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.997698714742758*^9, 3.9976987435797462`*^9}, {
   3.9977053477258663`*^9, 3.997705383356798*^9}, {3.997705499073637*^9, 
   3.997705502533203*^9}, {3.997705592005533*^9, 3.9977055951631947`*^9}, {
   3.9977065932635784`*^9, 3.997706657778408*^9}, 3.99770677798295*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"605f00ab-27f2-9143-96b7-59db0d902669"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"G1", " ", "G2", " ", "k", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G2", " ", "\[Nu]1"}], "+", 
      RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{"G1", " ", "G2", " ", 
    SuperscriptBox["k", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", " ", 
       SuperscriptBox["G2", "3"], " ", "\[Nu]1"}], "+", 
      RowBox[{"b2", " ", 
       SuperscriptBox["G1", "3"], " ", "\[Nu]2"}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G2", " ", "\[Nu]1"}], "+", 
       RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "4"]}]], "+", 
  RowBox[{
   FractionBox["1", "12"], " ", 
   SuperscriptBox["d", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["b1", "2"], " ", "G1", " ", "k1", " ", "\[Nu]1"}], "+", 
     RowBox[{
      SuperscriptBox["b2", "2"], " ", "G2", " ", "k2", " ", "\[Nu]2"}]}], 
    ")"}]}], "+", 
  FractionBox[
   RowBox[{"G1", " ", "G2", " ", 
    SuperscriptBox["k", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", "b1", " ", "b2", " ", 
       SuperscriptBox["G1", "3"], " ", 
       SuperscriptBox["G2", "3"], " ", "\[Nu]1", " ", "\[Nu]2"}], "+", 
      RowBox[{
       SuperscriptBox["b1", "2"], " ", 
       SuperscriptBox["G2", "5"], " ", "\[Nu]1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G2", " ", "k1", " ", "\[Nu]1"}], "+", 
         RowBox[{"G1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "k1"}], ")"}], " ", "\[Nu]2"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["b2", "2"], " ", 
       SuperscriptBox["G1", "5"], " ", "\[Nu]2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"G2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", "k2"}], ")"}], " ", "\[Nu]1"}], "+", 
         RowBox[{"G1", " ", "k2", " ", "\[Nu]2"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"12", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G2", " ", "\[Nu]1"}], "+", 
       RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "7"]}]], "+", 
  RowBox[{"d", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"G1", " ", "G2", " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1", " ", "G2", " ", "\[Nu]1"}], "+", 
         RowBox[{"b2", " ", "G1", " ", "\[Nu]2"}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "2"]}]], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G1", " ", "\[Nu]1"}], "+", 
        RowBox[{"G2", " ", "\[Nu]2"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"G1", " ", "G2", " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "b1", " ", "b2", " ", "G1", " ", "G2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["G1", "2"], "+", 
            SuperscriptBox["G2", "2"]}], ")"}], " ", "\[Nu]1", " ", 
          "\[Nu]2"}], "+", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", 
          SuperscriptBox["G2", "3"], " ", "\[Nu]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G2", " ", "k1", " ", "\[Nu]1"}], "+", 
            RowBox[{"G1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "k1"}], ")"}], " ", "\[Nu]2"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b2", "2"], " ", 
          SuperscriptBox["G1", "3"], " ", "\[Nu]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", "k2"}], ")"}], " ", "\[Nu]1"}], "+", 
            RowBox[{"G1", " ", "k2", " ", "\[Nu]2"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "5"]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["d", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b1", " ", "G1", " ", "\[Nu]1"}], "+", 
        RowBox[{"b2", " ", "G2", " ", "\[Nu]2"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"G1", " ", "G2", " ", "k", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "4", " ", "b1", " ", "b2", " ", "G1", " ", "G2", " ", "\[Nu]1", " ", 
          "\[Nu]2"}], "+", 
         RowBox[{
          SuperscriptBox["b1", "2"], " ", "G2", " ", "\[Nu]1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G2", " ", "k1", " ", "\[Nu]1"}], "+", 
            RowBox[{"G1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "k1"}], ")"}], " ", "\[Nu]2"}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["b2", "2"], " ", "G1", " ", "\[Nu]2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "k2"}], ")"}], " ", "\[Nu]1"}], "+", 
            RowBox[{"G1", " ", "k2", " ", "\[Nu]2"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"G2", " ", "\[Nu]1"}], "+", 
          RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "3"]}]]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.998242702501423*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"9940922f-d870-a74b-aa03-363126fd2975"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SuperscriptBox["k", "3"], ",", " ", 
    SuperscriptBox["dk", "2"], ",", 
    RowBox[{
     SuperscriptBox["d", "2"], "k", " ", "and", " ", "coefficient", " ", 
     "corrections"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"corr1", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"G1", " ", "G2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "b1", " ", "b2", " ", 
             SuperscriptBox["G1", "3"], " ", 
             SuperscriptBox["G2", "3"], " ", "\[Nu]1", " ", "\[Nu]2"}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["G2", "5"], " ", "\[Nu]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G2", " ", "k1", " ", "\[Nu]1"}], "+", 
               RowBox[{"G1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "k1"}], ")"}], " ", "\[Nu]2"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b2", "2"], " ", 
             SuperscriptBox["G1", "5"], " ", "\[Nu]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", "k2"}], ")"}], " ", "\[Nu]1"}], "+", 
               RowBox[{"G1", " ", "k2", " ", "\[Nu]2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G2", " ", "\[Nu]1"}], "+", 
             RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "7"]}]], "-", 
        FractionBox[
         RowBox[{"G1", " ", "G2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["G2", "5"], " ", "d1", " ", "\[Nu]1"}], "+", 
            RowBox[{
             SuperscriptBox["G1", "5"], " ", "d2", " ", "\[Nu]2"}]}], ")"}]}], 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G2", " ", "\[Nu]1"}], "+", 
             RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "6"]}]]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d1", "->", 
          RowBox[{"k1", "*", 
           SuperscriptBox["b1", "2"]}]}], ",", 
         RowBox[{"d2", "->", 
          RowBox[{"k2", "*", 
           SuperscriptBox["b2", "2"]}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", "Simplify"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"corr2", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"G1", " ", "G2", "  ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "b1", " ", "b2", " ", "G1", " ", "G2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["G1", "2"], "+", 
               SuperscriptBox["G2", "2"]}], ")"}], " ", "\[Nu]1", " ", 
             "\[Nu]2"}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", 
             SuperscriptBox["G2", "3"], " ", "\[Nu]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G2", " ", "k1", " ", "\[Nu]1"}], "+", 
               RowBox[{"G1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "k1"}], ")"}], " ", "\[Nu]2"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b2", "2"], " ", 
             SuperscriptBox["G1", "3"], " ", "\[Nu]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "k2"}], ")"}], " ", "\[Nu]1"}], "+", 
               RowBox[{"G1", " ", "k2", " ", "\[Nu]2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G2", " ", "\[Nu]1"}], "+", 
             RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "5"]}]], "-", 
        FractionBox[
         RowBox[{"G1", " ", "G2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["G2", "3"], " ", "d1", " ", "\[Nu]1"}], "+", 
            RowBox[{
             SuperscriptBox["G1", "3"], " ", "d2", " ", "\[Nu]2"}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G2", " ", "\[Nu]1"}], "+", 
             RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "4"]}]]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d1", "->", 
          RowBox[{"k1", "*", 
           SuperscriptBox["b1", "2"]}]}], ",", 
         RowBox[{"d2", "->", 
          RowBox[{"k2", "*", 
           SuperscriptBox["b2", "2"]}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", "Simplify"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"corr3", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"G1", " ", "G2", "  ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "4", " ", "b1", " ", "b2", " ", "G1", " ", "G2", " ", "\[Nu]1", " ",
              "\[Nu]2"}], "+", 
            RowBox[{
             SuperscriptBox["b1", "2"], " ", "G2", " ", "\[Nu]1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G2", " ", "k1", " ", "\[Nu]1"}], "+", 
               RowBox[{"G1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k1"}], ")"}], " ", "\[Nu]2"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["b2", "2"], " ", "G1", " ", "\[Nu]2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"G2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "k2"}], ")"}], " ", "\[Nu]1"}], "+", 
               RowBox[{"G1", " ", "k2", " ", "\[Nu]2"}]}], ")"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G2", " ", "\[Nu]1"}], "+", 
             RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "3"]}]], "-", 
        FractionBox[
         RowBox[{"G1", " ", "G2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"G2", " ", "d1", " ", "\[Nu]1"}], "+", 
            RowBox[{"G1", " ", "d2", " ", "\[Nu]2"}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"G2", " ", "\[Nu]1"}], "+", 
             RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "2"]}]]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d1", "->", 
          RowBox[{"k1", "*", 
           SuperscriptBox["b1", "2"]}]}], ",", 
         RowBox[{"d2", "->", 
          RowBox[{"k2", "*", 
           SuperscriptBox["b2", "2"]}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k1", ",", "k2"}], "}"}], ",", "Simplify"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.997706924364605*^9, 3.9977070081943817`*^9}, {
  3.9977070623471546`*^9, 3.997707145326582*^9}, {3.9977071773730087`*^9, 
  3.997707295418642*^9}, {3.997708175202385*^9, 3.9977082935018215`*^9}, {
  3.9977083327030144`*^9, 3.997708349786009*^9}, {3.9977083846429996`*^9, 
  3.997708391853716*^9}, {3.9977129575080967`*^9, 3.9977129885537033`*^9}, {
  3.9977130820533314`*^9, 3.9977131184976826`*^9}, {3.9977131614238377`*^9, 
  3.99771316856476*^9}, {3.9977139006061783`*^9, 3.9977140006911144`*^9}, {
  3.997715235860302*^9, 3.9977152359885273`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5bad5d3f-6d8f-554e-8ffe-b70ba9728ff8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"b2", " ", 
        SuperscriptBox["G1", "3"], " ", "G2"}], "-", 
       RowBox[{"b1", " ", "G1", " ", 
        SuperscriptBox["G2", "3"]}]}], ")"}], "2"], " ", "\[Nu]1", " ", 
    "\[Nu]2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "6"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G2", " ", "\[Nu]1"}], "+", 
       RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "7"]}]]}]], "Output",
 CellChangeTimes->{3.9982427104777565`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"7d40712b-1d10-1840-94f9-b3006174c1c3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"b1", "-", "b2"}], ")"}], " ", 
    SuperscriptBox["G1", "2"], " ", 
    SuperscriptBox["G2", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "b2"}], " ", 
       SuperscriptBox["G1", "2"]}], "+", 
      RowBox[{"b1", " ", 
       SuperscriptBox["G2", "2"]}]}], ")"}], " ", "\[Nu]1", " ", "\[Nu]2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "4"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"G2", " ", "\[Nu]1"}], "+", 
      RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "5"]]}]], "Output",
 CellChangeTimes->{3.9982427104777565`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"c46ce43c-3302-5940-bf87-21af2e8142fa"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"b1", "-", "b2"}], ")"}], "2"], " ", 
    SuperscriptBox["G1", "2"], " ", 
    SuperscriptBox["G2", "2"], " ", "\[Nu]1", " ", "\[Nu]2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[Nu]1", "+", "\[Nu]2"}], ")"}], "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G2", " ", "\[Nu]1"}], "+", 
       RowBox[{"G1", " ", "\[Nu]2"}]}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{3.9982427104777565`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"9e8e21a5-f203-4840-856a-6d877d208636"]
}, Open  ]]
},
WindowSize->{1012.5, 495.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.8 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"84238579-da57-bc40-bf73-464155268d8f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 3134, 74, 98, "Input",ExpressionUUID->"6b2b1319-114d-de40-a50e-be0b056776c1"],
Cell[3713, 98, 642, 20, 38, "Output",ExpressionUUID->"4a048ca5-8e96-1c43-9f0d-094a38f7661f"],
Cell[4358, 120, 642, 20, 38, "Output",ExpressionUUID->"13c27597-9124-4e4d-8a89-df49214a36dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5037, 145, 2634, 65, 137, "Input",ExpressionUUID->"0d6ca9e8-4997-094c-81a4-9a2f19d40292"],
Cell[7674, 212, 1665, 55, 46, "Output",ExpressionUUID->"de70eb59-de5d-ec44-8008-00eb7db5a6b7"],
Cell[9342, 269, 3588, 108, 88, "Output",ExpressionUUID->"bdd55a09-be66-1f42-bfe9-c5603af84929"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12967, 382, 2211, 53, 83, "Input",ExpressionUUID->"a384bcf1-833b-9b47-9d49-818977a554c4"],
Cell[15181, 437, 1073, 32, 43, "Output",ExpressionUUID->"625a3705-3db8-6747-8a19-d66afc2c711f"],
Cell[16257, 471, 636, 19, 42, "Output",ExpressionUUID->"1c4bd99f-eb6d-984e-9e7c-78a89d114b35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16930, 495, 4871, 102, 83, "Input",ExpressionUUID->"e82df645-4beb-af4e-9a75-0c9ce58333b2"],
Cell[21804, 599, 4061, 124, 84, "Output",ExpressionUUID->"9844163a-3545-4c4d-bb90-b88b8fbfb0fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25902, 728, 2944, 84, 87, "Input",ExpressionUUID->"605f00ab-27f2-9143-96b7-59db0d902669"],
Cell[28849, 814, 6500, 190, 201, "Output",ExpressionUUID->"9940922f-d870-a74b-aa03-363126fd2975"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35386, 1009, 8685, 226, 251, "Input",ExpressionUUID->"5bad5d3f-6d8f-554e-8ffe-b70ba9728ff8"],
Cell[44074, 1237, 729, 22, 44, "Output",ExpressionUUID->"7d40712b-1d10-1840-94f9-b3006174c1c3"],
Cell[44806, 1261, 801, 24, 44, "Output",ExpressionUUID->"c46ce43c-3302-5940-bf87-21af2e8142fa"],
Cell[45610, 1287, 658, 19, 43, "Output",ExpressionUUID->"9e8e21a5-f203-4840-856a-6d877d208636"]
}, Open  ]]
}
]
*)


